Solving ImageNet: a Unified Scheme for Training any Backbone to Top Results

ImageNet serves as the primary dataset for evaluating the quality of computer-vision models. The common practice today is training each architecture with a tailor-made scheme, designed and tuned by an expert. In this paper, we present a unified scheme for training any backbone on ImageNet. The scheme, named USI (Unified Scheme for ImageNet), is based on knowledge distillation and modern tricks. It requires no adjustments or hyper-parameters tuning between different models, and is efficient in terms of training times. We test USI on a wide variety of architectures, including CNNs, Transformers, Mobile-oriented and MLP-only. On all models tested, USI outperforms previous state-of-the-art results. Hence, we are able to transform training on ImageNet from an expert-oriented task to an automatic seamless routine. Since USI accepts any backbone and trains it to top results, it also enables to perform methodical comparisons, and identify the most efficient backbones along the speed-accuracy Pareto curve. Implementation is available at:https://github.com/Alibaba-MIIL/Solving_ImageNet

==> Misc/plot_accuracy.py <==
import numpy as np
import matplotlib.pyplot as plt
import os
from io import StringIO
import pandas as pd


path_save = '/Users/emanuelbenbaruch/Unified_ImageNet_paper/Paper/Figures/accuacy_gap/'

if not os.path.exists(path_save):
    os.makedirs(path_save)

# s1 = StringIO("""     Acc1    Acc2
# RN50     79.8   81.0
# RN50*    80.2   81.0
# TRN-M    80.7   82.4
# CNEXT    83.1   84.0
# REGNY    81.0   82.8
# ViT      79.9   81.1
# ViT*     81.2   81.1
# LViT     82.6   82.6
# Swin     83.2   84.0
# TNT      81.5   81.6
# OFA      80.0   80.6
# EfB0     77.1   79.3
# MNV3     75.2   77.3
# Mix      76.4   82.0
# RMLP     77.8   78.8""")


s1 = StringIO("""     Acc1    Acc2
ResNet50    80.4   81.0
TResNet-M    80.7   82.4
ConvNext-S    83.1   84.0
RegNetY-32    81.0   82.8
ViT-S         81.2   81.2
LViT-384     82.6   82.7
Swin-S     83.2   84.0
TNT-S      81.5   82.5
OFA-595m      80.0   80.6
EfficientNetB0     77.1   79.3
MoblieNetV3     75.2   77.3
Mixer-B      76.4   82.0
ResMLP-S12     77.8   78.8""")


def set_size(w,h, ax=None):
    """ w, h: width, height in inches """
    if not ax: ax=plt.gca()
    l = ax.figure.subplotpars.left
    r = ax.figure.subplotpars.right
    t = ax.figure.subplotpars.top
    b = ax.figure.subplotpars.bottom
    figw = float(w)/(r-l)
    figh = float(h)/(t-b)
    ax.figure.set_size_inches(figw, figh)

plots = {'Acc. gap': s1}
lims = {'Acc. gap': [75, 84.5]}
# ticks = {'foodx': None, 'stanford_cars': [93, 94, 95]}
ticks = {'Acc. gap': None}
ext = '.eps'
for k, s in plots.items():

    df = pd.read_csv(s, index_col=0, delimiter=' ', skipinitialspace=True)

    fig = plt.figure(figsize=(15, 4)) # Create matplotlib figure
    ax = fig.add_subplot(111) # Create matplotlib axes

    # ax2 = ax.twinx() # Create another axes that shares the same x-axis as ax.

    width = 0.3
    lw=1
    ec='k'
    c1='salmon'
    c1 = 'C'
    c2='blue'
    c2='dodgerblue'
    c2='mediumblue'
    c2='khaki'
    df.Acc1.plot(kind='bar', color=c1, ax=ax, width=width, position=1, rot=0, fontsize=12, linewidth=lw, edgecolor=ec, label='Previous SOTA')
    df.Acc2.plot(kind='bar', color=c2, ax=ax, width=width, position=0, rot=0, fontsize=12, linewidth=lw, edgecolor=ec, label='Our scheme')
    # df.plot(kind='bar', width=width, rot=0, fontsize=12)
    ax.set_ylabel('Accuracy [%]', fontsize=14)
    # ax2.set_ylabel('Accuracy [%]', fontsize=12)

    ax.set_ylim(lims[k])
    # ax2.set_ylim(lims[k])
    # ax.legend(loc='upper left', fontsize=12)
    # ax2.legend(loc='upper right', fontsize=12)
    if ticks[k] is not None:
        ax2.set_yticks(ticks[k])
    plt.xticks(rotation=15)
    plt.legend()
    # set_size(15, 4)
    # plt.savefig(os.path.join(path_save, k + ext))

print(df.values[:, 1] - df.values[:, 0])
print("Done")



